Surface-pinned nonsingular topologically charged defects in nanoplasmonics

We discuss surface-pinned, topologically charged, nonsingular defects (SD) in light scattering by a plasmonic object. They follow from exact Maxwell boundary conditions and are purely topological---unaffected by surface forces. At optical frequencies, in (quasi) 2D, they appear in the electric and Poynting vector fields for $H^{(z)}$ polarization, not for $E^{(z)}$. Exact solutions for a circular cylinder reveal topological charge-conserving bifurcations involving SDs with bulk singularities or SDs alone, and contraction of defect regions under loss.

==> anc/SM_1/SM_1.tex <==
\documentclass[aps,preprint,%twocolumn,
superscriptaddress,longbibliography]{revtex4-2}
\usepackage{graphicx}
\usepackage{amsmath,amssymb,bm}
\usepackage{dcolumn}
\usepackage{color}% print color text
\usepackage[normalem]{ulem} % use together with the command below to strike out text with $...$ expressions
\let\isout\sout \renewcommand{\sout}[1]{\ifmmode\text{\isout{\ensuremath{#1}}}\else\isout{#1}\fi}
\bibliographystyle{apsrev4-2}
\usepackage[hidelinks]{hyperref}
\hypersetup{pdftitle={Surface-mediated nonsingular topologically charged defects in nanoplasmonics},
 pdfauthor={Michael I. Tribelsky and Vladimir V. Ternovski},
 pdfsubject={Letter, nanoplasmonics},
 pdfkeywords={nanoplasmonics, Poynting vector, topological defects, singular optics}}

%\newcommand{\eps}{\varepsilon}
\newcommand{\sgn}{\operatorname{sgn}}
\newcommand{\ii}{\mathrm{i}}
\newcommand{\ee}{\mathrm{e}}
\newcommand{\dd}{\mathrm{d}}
\newcommand{\eps}{\varepsilon}
\newcommand{\Hn}[1]{H_{#1}^{(1)}}
\newcommand{\Jn}[1]{J_{#1}}
\newcommand{\Ree}{\operatorname{Re}}
\newcommand{\Imm}{\operatorname{Im}}
\newcommand{\Order}{\mathcal{O}}
\newcommand{\vect}[1]{\bm{#1}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\QQI}{\mathbb{Q}(\ii)}
\newcommand{\diag}{\operatorname{diag}}
%\DeclarePairedDelimiter{\abs}{\lvert}{\rvert}
%\DeclarePairedDelimiter{\norm}{\lVert}{\rVert}
\definecolor{vs}{rgb}{0.1,0.4,0.1}                  % dark green
\newcommand{\del}[1]{\textcolor{vs}{\sout{#1}}}       % \del{...} to delete the text "..."
\newcommand{\add}[1]{\textcolor{blue}{{#1}}}     % \add{...} to add the text "..."
\newcommand{\addd}[1]{\textcolor{magenta}{{#1}}}
\newcommand{\com}[1]{\textcolor{red}{{#1}}}        % \com{...} to add a comment "..."
\definecolor{remcyan}{rgb}{0.0,0.50,0.62}             % readable cyan/teal for review remarks
\newcommand{\rem}[1]{\textcolor%{remcyan}
{red}{[$\blacktriangleright$\,#1]}}  % \rem{...} reviewer remark (cyan)
%\newcommand{\rem}[1]{}                              % to remove all cyan remarks, uncomment this line
%\newcommand{\del}[1]{}                             % to accept all deletions comment \newcommand{\del}[1]{\textcolor{vs}{\st{#1}}} with % and uncomment this line
%\newcommand{\del}[1]{#1}                           % to reject all deletions comment \newcommand{\del}[1]{\textcolor{vs}{\st{#1}}} with % and uncomment this line
%\newcommand{\add}[1]{#1}                           % to accept all addtions comment \newcommand{\add}[1]{\textcolor{vs}{\st{#1}}} with % and uncomment this line
%\newcommand{\addd}[1]{#1}
%\newcommand{\add}[1]{}                             % to reject all addtions comment \newcommand{\add}[1]{\textcolor{vs}{\st{#1}}} with % and uncomment this line
%\newcommand{\com}[1]{}                             % to remove all comments comment \newcommand{\com}[1]{\textcolor{blue}{{#1}}} with % and uncomment this line
%\usepackage{hyperref}   % use for hypertext links, including those to external documents and URLs

\begin{document}

\title{Surface-pinned nonsingular topologically charged defects in nanoplasmonics\\
{\it Supplemental Material 1}}

\author{Michael I. Tribelsky}
\email{mitribelsky@gmail.com}
\affiliation{M. V. Lomonosov Moscow State University, Moscow, 119991, Russia}
\affiliation{Moscow Center for Advanced Studies, Kulakova St.\ 20, Moscow, 123592, Russia}

\author{Vladimir V. Ternovski}
\email{vladimir.ternovski@gmail.com}
\affiliation{M. V. Lomonosov Moscow State University, Moscow, 119991, Russia}

\date{\today}


\maketitle 

\begin{figure*}[!h]
  \centering
  \includegraphics[width=.65\textwidth]{E_birth}
  \caption{Birth of two SDs in the $\Ree\vect{E}$-field. Visualization of the exact Mie solution for a lossless infinite cylinder. White and gray fills denote $\eps=1$ and $\Ree\eps<0$ respectively. Normal incidence; $\phi_0=0$, $kR=0.3$. The wave vector $\vect{k}$ is aligned as shown in (a). The origin of the coordinate system is at the axis of the cylinder. (a),~(d) Below the bifurcation, $\eps \approx -1.0200$; (b),~(e) the bifurcation point, $\eps \approx -1.0165$; (c),~(f) beyond the bifurcation, $\eps \approx -1.0150$.}\label{fig:E_birth}
\end{figure*}

\begin{figure*}[!h]
  \centering
  \includegraphics[width=.65\textwidth]{S_birth}
  \caption{Birth of two SDs in the $\vect{S}$-field. The same configuration as that in Fig.~\ref{fig:E_birth} except the orientation of vector $\vect{k}$. (a),~(d) Below the bifurcation, $\eps \approx -1.1041$; (b),~(e) the bifurcation point, $\eps \approx -1.0841$; (c),~(f) beyond the bifurcation, $\eps \approx -1.0591$. In insets in panel (c) $\Delta x$ and $\Delta y$ are counted from the positions of the corresponding SD. }\label{fig:S_birth}
\end{figure*}


Here we present examples of birth bifurcations of two SDs for the fields $\Ree\vect{E}$ and $\vect{S}$; see Figs.~\ref{fig:E_birth} and \ref{fig:S_birth} respectively. In both cases the bifurcation occurs when an extremum of the continuous component, as a function of the coordinate, reaches zero. The winding numbers presented below follow from Eqs.~(1),~(2) of the main text.     
\newpage
For the field $\Ree\vect{E}$ it happens at $\eps \approx -1.0165$. At this value of $\eps$ a minimum of $\Ree E_\tau(x)$ touches the horizontal axis; see Fig.~\ref{fig:E_birth}(e). It gives birth to a compound SD, which has $w=0$ (equal to the $w$ of the corresponding pre-bifurcation region) marked by a star in Fig.~\ref{fig:E_birth}(b). The latter follows from Eq.~(1) of the main text at $\partial_\tau \Ree E_\tau = 0$ and is clearly seen from a set of large arrows indicating the direction of $\Ree\vect{E}$ along a contour enclosing this SD (a gray circle in the figure). Note also that in addition to the same value of the winding number the entire patterns in panels (a) and (b) are very similar to each other.

A further increase in $\eps$ sets the minimum below the horizontal axis. It gives rise to two points of intersection with the horizontal axis. Each of them corresponds to a SD---the left to a quasi-node \mbox{($w=+1$)}, marked in the figure by a diamond, the right to a quasi-saddle \mbox{($w=-1$),} marked by a cross. Thus, the net winding number for both SDs is zero; see the orientation of $\Ree\vect{E}$ along the elliptical contour in Fig.~\ref{fig:E_birth}(c), and the bifurcation conserves the net topological charge.  

For the field $\vect{S}$ at the pre-bifurcation values of $\eps$ the dependence $S_n(x)$ has a single intersection point with the horizontal axis, corresponding to a quasi-center $(w=+1$), see Fig.~\ref{fig:S_birth}(a), (d), and two poorly pronounced extrema both below the horizontal axis, enlarged in the inset of Fig.~\ref{fig:S_birth}(d). 

As $\eps$ increases, the extrema become more pronounced. Eventually, the maximum touches the horizontal axis and gives birth to a compound SD, marked by the star at Fig.~\ref{fig:S_birth}(b), (e). Then, this compound SD splits into a quasi-center, marked by a circle, and quasi-saddle, marked by a cross; Fig.~\ref{fig:S_birth}(c), (f), enlarged in the inset of Fig.~\ref{fig:S_birth}(c). Once again the bifurcation conserves the net topological charge.       


%
%Here we discuss in detail the bifurcation shown in Fig.~3. For both fields $\vect{S}$ and $\vect{\mathcal{E}}$ the bifurcations occur at the same spatial point with coordinates (0,1), which is an apparent consequence of the problem symmetry. We are going to show that both bifurcations occur at the same value of $\eps$ too. 
%
%Since the Poynting vector of the incident wave is aligned antiparallel to the $y$-axis and the cylinder is mirror-symmetric with respect to this axis the $\vect{S}$ pattern shares the same symmetry. It means \mbox{$S_x(x,y)=-S_x(-x,y)$,} %\mbox{$S_y(x,y)=S_y(-x,y)$.} 
%
%Due to this equality and smoothness of $\vect{S}(x,y)$ anywhere outside the boundary surface, we conclude that $S_x(0,y)=0$. At the boundary the $S_x$ undergoes reversal. However, since at the both sides of the boundary $S_x(0,y)=0$, the reversal does not violate this condition at the boundary too. Expressing $\vect{S}$ in terms of $\vect{E}$ and $\vect{H}$ %, and applying this condition to the point (0,1) 
% we can rewrite it as  
 
%
%\begin{equation}\label{eq:Sx}
%  \mathcal{E}_y(0,1)\mathcal{H}_z(0,1)+\mathfrak{E}_y(0,1)\mathfrak{H}_z(0,1)=0
%\end{equation}
%\begin{equation}\label{eq:Sx}
%  \mathcal{E}_y(0,y)\mathcal{H}_z(0,y)+\mathfrak{E}_y(0,y)\mathfrak{H}_z(0,y)=0
%\end{equation}
%
%As for thre value of $S_y$ at $x=0$, it is given by the expression
%%
%\begin{equation}\label{eq:Sy}
%  S_y = -\left(\mathcal{E}_x(0,y)\mathcal{H}_z(0,y)+\mathfrak{E}_x(0,y)\mathfrak{H}_z(0,y)\right).
%\end{equation}
%Generally speaking, this expression is not equal to zero and have opposite signs at oppodite sides of the boundary.  
%
%Regarding the field $\vect{E}$, the parity with respect to $y$-axis is violated since vector $\vect{E}$ of the incident wave is either parallel or antiparallel to the horizontal axis. However, the symmetry is restored if we supplement reflection against $y$-axis with reversal of the sign of $\vect{E}$. Since fields $\vect{E}$ and $\vect{H}$ are connected to each other through the linea Maxwell equations, the reversal of the sign of $\vect{E}$ initiates the reversal of the sign of $\vect{H}$. Thus, this transformation does not affect the field of vector $\vect{S}$. Formalizing these issues we conclude that $E_y(x,y) = - E_y(-x,y)$. Setting here $x=0$ we obtain that $E_y(0,y)=0$, so that Eq.~\eqref{eq:Sx} holds automatically. For the same reasons as those applied above to $S_x$ this equality is valid also at the boundary.
%
%Suppose now that the bifurcation shown in Fig.~3(b) occurs at a certain $\eps = \eps_c$. That is to say, at this value of $\eps$ the actual saddles of the field $\mathcal{E}$ from the bulk merge with the surface defects. Since in a core of a vector field singularity the field vanishesf,  it means that in addition to the highlighted above constraints we have $\mathcal{E}_x(0,1)=\mathcal{E}_y(0,1)=0$.    


% repeat the \author .. \affiliation  etc. as needed
% \email, \thanks, \homepage, \altaffiliation all apply to the current
% author. Explanatory text should go in the []'s, actual e-mail
% address or url should go in the {}'s for \email and \homepage.
% Please use the appropriate macro foreach each type of information

% \affiliation command applies to all authors since the last
% \affiliation command. The \affiliation command should follow the
% other information
% \affiliation can be followed by \email, \homepage, \thanks as well.
%\author{Michael I. Tribelsky}
%
%\thanks{}
%\altaffiliation{}
%
%\affiliation{Landau Institute for Theoretical Physics RAS, Chernogolovka, Moscow Region 142432, Russia}
%Collaboration name if desired (requires use of superscriptaddress
%option in \documentclass). \noaffiliation is required (may also be
%used with the \author command).
%\collaboration can be followed by \email, \homepage, \thanks as well.
%\collaboration{}
%\noaffiliation



% References should be done using the \cite, \ref, and \label commands
%\section{}
% Put \label in argument of \section for cross-referencing
%\section{\label{}}
%\subsection{}
%\subsubsection{}
%
% If in two-column mode, this environment will change to single-column
% format so that long equations can be displayed. Use
% sparingly.
%\begin{widetext}
% put long equation here
%\end{widetext}

% figures should be put into the text as floats.
% Use the graphics or graphicx packages (distributed with LaTeX2e)
% and the \includegraphics macro defined in those packages.
% See the LaTeX Graphics Companion by Michel Goosens, Sebastian Rahtz,
% and Frank Mittelbach for instance.
%
% Here is an example of the general form of a figure:
% Fill in the caption in the braces of the \caption{} command. Put the label
% that you will use with \ref{} command in the braces of the \label{} command.
% Use the figure* environment if the figure should span across the
% entire page. There is no need to do explicit centering.

% \begin{figure}
% \includegraphics{}%
% \caption{\label{}}
% \end{figure}

% Surround figure environment with turnpage environment for landscape
% figure
% \begin{turnpage}
% \begin{figure}
% \includegraphics{}%
% \caption{\label{}}
% \end{figure}
% \end{turnpage}

% tables should appear as floats within the text
%
% Here is an example of the general form of a table:
% Fill in the caption in the braces of the \caption{} command. Put the label
% that you will use with \ref{} command in the braces of the \label{} command.
% Inset the column specifiers (l, r, c, d, etc.) in the empty braces of the
% \begin{tabular}{} command.
% The ruledtabular enviroment adds doubled rules to table and sets a
% reasonable default table settings.
% Use the table* environment to get a full-width table in two-column
% Add \usepackage{longtable} and the longtable (or longtable*}
% environment for nicely formatted long tables. Or use the the [H]
% placement option to break a long table (with less control than
% in longtable).
% \begin{table}%[H] add [H] placement to break table across pages
% \caption{\label{}}
% \begin{ruledtabular}
% \begin{tabular}{}
% Lines of table here ending with \\
% \end{tabular}
% \end{ruledtabular}
% \end{table}

% Surround table environment with turnpage environment for landscape
% table
% \begin{turnpage}
% \begin{table}
% \caption{\label{}}
% \begin{ruledtabular}
% \begin{tabular}{}
% \end{tabular}
% \end{ruledtabular}
% \end{table}
% \end{turnpage}

% Specify following sections are appendices. Use \appendix* if there
% only one appendix.
%\appendix
%\section{}

% If you have acknowledgments, this puts in the proper section head.
%\begin{acknowledgments}
% put your acknowledgments here.
%\end{acknowledgments}

% Create the reference section using BibTeX:
%\bibliography{basename of .bib file}
% Create the reference section using BibTeX:
%\bibliography{} %Put the filename of your bib file here (without extension .bib)

\end{document}
%
% ****** End of file apstemplate.tex ******


